Improving the performance of classical linear algebra iterative methods via hybrid parallelism

We propose fork-join and task-based hybrid implementations of four classical linear algebra iterative methods (Jacobi, Gauss-Seidel, conjugate gradient and biconjugate gradient stabilised) as well as variations of them. Algorithms are duly documented and the corresponding source code is made publicly available for reproducibility. Both weak and strong scalability benchmarks are conducted to statistically analyse their relative efficiencies. The weak scalability results assert the superiority of a task-based hybrid parallelisation over MPI-only and fork-join hybrid implementations. Indeed, the task-based model is able to achieve speedups of up to 25% larger than its MPI-only counterpart depending on the numerical method and the computational resources used. For strong scalability scenarios, hybrid methods based on tasks remain more efficient with moderate computational resources where data locality does not play an important role. Fork-join hybridisation often yields mixed results and hence does not present a competitive advantage over a much simpler MPI approach.

==> codes/BiCGStab-MKL.cpp <==
for(intT i = iZero; i < ntasks; ++i) {
  const intT rowIdx = i*rowBs                  ,
             rowBsA = MIN(rowBs, nrow - rowIdx);

  #pragma oss task default(none) label("omegaLs")
                   in       ({s[depMVidx[i][j];depMVsize[i][j]], j=0;depMVite[i]}) \
                   in       (s [rowIdx;rowBsA]) out(As[rowIdx;rowBsA])             \
                   reduction(+:omegaDL, omegaNL)
  {
    #ifdef USING_MKL
    TICK();        mkl_sparse_d_mv(SPARSE_OPERATION_NON_TRANSPOSE,
                                   one, Amkl[i], descr, s, zero, As+rowIdx);   TOCK(t3);
    TICK(); omegaDL += cblas_ddot (rowBsA, As+rowIdx, iOne, As+rowIdx, iOne);  TOCK(t1);
    TICK(); omegaNL += cblas_ddot (rowBsA, As+rowIdx, iOne, s +rowIdx, iOne);  TOCK(t1);
    #else
    TICK();            sparse_d_mv(rowIdx, rowBsA, A, s, As+rowIdx);           TOCK(t3);
    TICK();                  ddot2(rowBsA, As+rowIdx, iOne, As+rowIdx, iOne,
                                           s +rowIdx, iOne, omegaDL, omegaNL); TOCK(t1);
    #endif
  }
}


==> codes/CG-NB.cpp <==
exchange_externals(MPItag+ISODD(k), A, r);

#pragma oss task out(alphaDL)
alphaDL = zero;

for(intT i = iZero; i < ntasks; ++i) {
  const intT rowIdx = i*rowBs, rowBsA = MIN(rowBs, nrow-rowIdx);

  #pragma oss task label("Tk 1")                             \
   in ({r[depMVidx[i][j];depMVsize[i][j]], j=0;depMVite[i]}) \
   out(Ar[rowIdx;rowBsA])
  sparse_d_mv(rowIdx, rowBsA, A, r, Ar+rowIdx);

  #pragma oss task label("Tk 2") in(alphaN, alphaNold) \
   in   (r [rowIdx;rowBsA], Ar[rowIdx;rowBsA])         \
   inout(p [rowIdx;rowBsA], Ap[rowIdx;rowBsA])         \
   inout(Ap[rowIdx;rowBsA]) reduction(+:alphaDL)
  {const floatT betaOld = alphaN/alphaNold;
              daxpby(rowBsA, r +rowIdx, ..., p +rowIdx);
              daxpby(rowBsA, Ar+rowIdx, ..., Ap+rowIdx);
   alphaDL += ddot  (rowBsA, Ap+rowIdx, ..., p +rowIdx);}
}

MPI_Sum(MPIcommD[ISODD(k)], alphaDL, alphaD, t4);


==> codes/MKL.cpp <==
#ifdef USING_MKL
intT   * __restrict__ const pointerB = A->rowIndex       ;
intT   * __restrict__ const pointerE = A->rowIndex + iOne;
intT   * __restrict__ const columns  = A->list_of_cols   ;
floatT * __restrict__ const values   = A->list_of_vals   ;

struct matrix_descr descr;
descr.type = SPARSE_MATRIX_TYPE_GENERAL;

sparse_matrix_t * __restrict__ const Amkl0 = MMAPALLOC(ntasks, sparse_matrix_t, thp),
                * __restrict__ const Amkl  = MMAPALIGN(Amkl0 , sparse_matrix_t, thp);

for(intT i = iZero; i < ntasks; ++i)
{
  const intT rowIdx = i*rowBs                  ,
             rowBsA = MIN(rowBs, nrow - rowIdx);

  mkl_sparse_d_create_csr(& Amkl[i], SPARSE_INDEX_BASE_ZERO, rowBsA, ncol,
                          pointerB+rowIdx, pointerE+rowIdx, columns, values);

  mkl_sparse_set_mv_hint    (Amkl[i], SPARSE_OPERATION_NON_TRANSPOSE, descr, iOne);
  mkl_sparse_set_memory_hint(Amkl[i], SPARSE_MEMORY_AGGRESSIVE);
  mkl_sparse_optimize       (Amkl[i]);
}
#endif


==> codes/MPI.cpp <==
intT idxR = nrow, idxS = iZero;

for(intT i = iZero; i < num_send_recv; ++i) { // Receive tasks
  const intT n_recv = recv_length[i], neigh = neighbors[i];

  #pragma oss task out(x[idxR;n_recv])
  {MPI_Request reqR;
   MPI_Irecv  (x+idxR, n_recv, MPI_FLOATT, ..., &reqR);
   TAMPI_Iwait(&reqR, MPI_STATUS_IGNORE);}

   idxR += n_recv;
}

for(intT i = iZero; i < num_send_recv; ++i) { // Send tasks
  const intT n_send = send_length[i], neigh = neighbors[i];

  #pragma oss task out(send_buff[idxS;n_send])                \
   in({x[depSBidx[i][j];depSBsize[i][j]], j=iZero;depSBite[i]})
  {MPI_Request reqS;
   for(intT j = iZero; j < n_send; ++j) {
     send_buff[idxS+j] = x[elements_to_send[idxS+j]];}
   MPI_Isend  (send_buff+idxS, n_send, MPI_FLOATT, ..., &reqS);
   TAMPI_Iwait(&reqS, MPI_STATUS_IGNORE);}

   idxS += n_send;
}


==> codes/SpMV.cpp <==
#ifdef USING_OMP_FORK
const intT bs = split(size, omp_get_max_threads(), simdSize);
#else
const intT bs = size;
#endif

#ifdef USING_OMP_FORK
#pragma omp parallel for
#endif
for(intT ib = iZero; ib < size; ib += bs) {
  const intT bsA = MIN(bs, size-ib); intT rIdx0 = rIdx[ib];

  for(intT i = ib; i < ib+bsA; ++i) {
    const intT nnz = rIdx[i+iOne] - rIdx0; floatT wrk = zero;

    #pragma omp simd aligned(x, pVal, pCol: simdSize) \
     simdlen(simdFloatT) reduction(+: wrk)
    for(intT j = iZero; j < nnz; ++j) {
      wrk += pVal[rIdx0+j]*x[pCol[rIdx0+j]];
    }

    y[i] = wrk; rIdx0 += nnz;
  }
}


==> codes/relaxed-Gauss-Seidel.cpp <==
for(intT i = iZero; i < ntasks; ++i) {
  const intT rowIdx = i*rowBs, rowBsA = MIN(rowBs, nrow-rowIdx);

  #pragma oss task in(x[rowIdx;rowBsA]) out(rTL)
  rTL = zero;
}

for(intT i = iZero; i < ntasks; ++i) { // Forward sweep
  const intT rowIdx = i*rowBs, rowBsA = MIN(rowBs, nrow-rowIdx);

  #pragma oss task in (b[rowIdx;rowBsA])                  \
                   out(x[rowIdx;rowBsA]) reduction(+:rTL)
  rTL += oneHalf*GS(rowIdx, rowBsA, A, b+rowIdx, x+rowIdx);
}

for(intT i = ntasks-iOne; i >= iZero; --i) { // Backward sweep
  const intT rowIdx = i*rowBs, rowBsA = MIN(rowBs, nrow-rowIdx);

  #pragma oss task in (b[rowIdx;rowBsA])                  \
                   out(x[rowIdx;rowBsA]) reduction(+:rTL)
  rTL += oneHalf*GS(rowIdx, rowBsA, A, b+rowIdx, x+rowIdx);
}

